Fractal waveguide arrays induce maximal localization

The ability to transmit light through an array of closely packed waveguides while minimizing interwaveguide coupling has important implications for fields such as discrete imaging and telecommunications. Proposals for achieving these effects have leveraged phenomena ranging from Floquet-induced flat bands to Anderson localization. Here we demonstrate that, for strongly detuned waveguides, optimal localization is achieved not by disorder but by fractal potentials. We further show that, in both 1D and 2D, these structures possess a localization-delocalization phase transition.

==> anc/Description_of_animations.txt <==
Animations show the output obtained by evolving a reference image through the structures described in the text. The input image is evolved over a total propagation distance of 100 coupling lengths (effectively the long propagation distance limit) using the tight-binding approximation. Each frame in the animation corresponds to a different strength of the potential, indicated by the highlighted points that dynamically sweep over the objective function curves. Separate animations are included for the cases of coherent and incoherent imaging, where the coherent case is obtained by using the full propagator to evolve the complex amplitudes and the incoherent case is obtained by using the modulus squared of the propagator to evolve the intensities.
